Optimization of An Induced Magnetic Field-Based Positioning System

Using oscillating magnetic fields for indoor positioning is a robust way to resist dynamic environments. This work presents the hard- and software-related optimizations of an induced magnetic field positioning system. We describe a new coil architecture for both the transmitter and receiver, reducing inter-axes cross-talk. A new analog circuit design on the receiver side attains an acceptable noise level and increases the detection range from 4m to 8m (the covered area is increased from $50m^2$ to $200m^2$). The median positioning error is reduced from 0.56~m to 0.25m in the near field with fingerprinting methods. Experiments in office and factory areas (including robotic and industrial equipment) demonstrate the system's robustness in large areas. This work aims to enlighten researchers working on the same topic with constructive optimization directions on their own induced magnetic field-based systems.

==> data/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2016-10-31T12:28:41.459571",
     "start_time": "2016-10-31T12:28:40.049476"
    },
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline  \n",
    "\n",
    "import numpy as np\n",
    "import scipy as sc\n",
    "import pylab as pl\n",
    "import pylab as plb\n",
    "plb.rcParams['font.size'] = 24\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'sans-serif','sans-serif':['Helvetica'],'size':24})\n",
    "## for Palatino and other serif fonts use:\n",
    "#rc('font',**{'family':'serif','serif':['Palatino']})\n",
    "#rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2016-10-31T12:28:42.138237",
     "start_time": "2016-10-31T12:28:41.460933"
    },
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/pirkl/anaconda/lib/python2.7/site-packages/matplotlib/font_manager.py:1288: UserWarning: findfont: Font family [u'sans-serif'] not found. Falling back to Bitstream Vera Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA1sAAAJYCAYAAACU3/wfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAIbgfwGtPryWZR6rTQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x109e7abd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "data_x=np.array([1,2,3])\n",
    "data_y_median_error_uncalib=np.array([37.2,59.7,64.3])\n",
    "data_y_median_error_calib=np.array([27.7,48.8,54.3])\n",
    "data_y_median_error_error_card=np.array([5,12.3,7.1])\n",
    "\n",
    "pl.figure(figsize=(14,10))\n",
    "ax=pl.subplot(111)\n",
    "pl.bar(data_x,data_y_median_error_uncalib,width=0.25,color='r',label='raw')\n",
    "pl.bar(data_x+0.3,data_y_median_error_calib,color='b',width=0.25,label='calibrated')\n",
    "pl.bar(data_x+0.6,data_y_median_error_error_card,color='g',width=0.25,label='calibrated and error map')\n",
    "pl.grid()\n",
    "\n",
    "\n",
    "pl.xlim([0.6,4])\n",
    "pl.ylim([0,74])\n",
    "pl.ylabel('Position error in cm')\n",
    "pl.xticks([1.3,2.4,3.4],['social area','robotic lab','industrial'])\n",
    "pl.savefig('error.pdf')\n",
    "pl.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2016-10-31T12:30:09.244102",
     "start_time": "2016-10-31T12:30:08.596524"
    },
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA3kAAAKBCAYAAADqRmIVAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEZM8SZIkSWoRkzxJkiRJapH/DzSXeLE4vDh7AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x109ba9890>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "amp_data = sc.loadtxt('amplifier.log')\n",
    "polyx = np.polyfit(amp_data[:,0],amp_data[:,2],4)\n",
    "approx = np.poly1d(polyx)(np.array(range(3,50)))\n",
    "\n",
    "\n",
    "pl.figure(figsize=(14,10))\n",
    "ax  = pl.subplot(111)\n",
    "#pl.plot(amp_data[:,0],amp_data[:,1],'.-b')\n",
    "pl.plot(amp_data[:,0],amp_data[:,2]/0.02,'-r',label='raw data')\n",
    "#pl.plot(np.array(range(3,50)),approx,'--r',label='approximated 3degree polynome')\n",
    "\n",
    "\n",
    "#ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.05),\n",
    "#          ncol=3, fancybox=True, shadow=False)\n",
    "pl.grid()\n",
    "pl.xlabel('input voltage mV')\n",
    "pl.ylabel('output Gain' )\n",
    "pl.savefig('amplification.pdf')\n",
    "pl.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2016-10-31T12:29:45.959913",
     "start_time": "2016-10-31T12:29:45.280163"
    },
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA2IAAAKCCAYAAACznGqkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10a4ce7d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "filter_data = sc.loadtxt('filter.log')\n",
    "polyx = np.poly1d(np.polyfit(filter_data[:,0],filter_data[:,1],7))\n",
    "approximated = polyx(np.array(range(5,40)))\n",
    "\n",
    "\n",
    "pl.figure(figsize=(14,10))\n",
    "ax=pl.subplot(111)\n",
    "pl.plot(filter_data[:,0],filter_data[:,1],'-r',label='raw data')\n",
    "#pl.plot(np.array(range(5,40)),approximated,'--r',label='approximated')\n",
    "pl.grid()\n",
    "pl.xlabel('frequency [kHz]')\n",
    "pl.ylabel('Output voltage')\n",
    "pl.xlim([8,36])\n",
    "\n",
    "ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.05),\n",
    "          ncol=3, fancybox=True, shadow=False)\n",
    "pl.savefig('filterresponse.pdf')\n",
    "pl.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2016-10-31T12:28:45.951730",
     "start_time": "2016-10-31T12:28:43.959598"
    },
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA4YAAAKCCAYAAACNlcevAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nMzMzMzPrc/8PSArdlDq3xjgAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10a47fa90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "induced_voltages = sc.loadtxt('receiver_coils.log')\n",
    "coil_fraction=[0.73,0.75,0.76,0.70,0.74]\n",
    "\n",
    "max_value = np.max(induced_voltages[:,1:])\n",
    "induced_voltages[:,1] = np.log(induced_voltages[:,1]/max_value)\n",
    "induced_voltages[:,2] = np.log(induced_voltages[:,2]/max_value)\n",
    "induced_voltages[:,3] = np.log(induced_voltages[:,3]/max_value)\n",
    "induced_voltages[:,4] = np.log(induced_voltages[:,4]/max_value)\n",
    "induced_voltages[:,5] = np.log(induced_voltages[:,5]/max_value)\n",
    "\n",
    "pl.figure(figsize=(14,10))\n",
    "ax = pl.subplot(111)\n",
    "\n",
    "\n",
    "pl.plot(induced_voltages[:,0],induced_voltages[:,4],label='L/$R_{20kHz}$=0.70')\n",
    "pl.plot(induced_voltages[:,0],induced_voltages[:,1],label='L/$R_{20kHz}$=0.73')\n",
    "pl.plot(induced_voltages[:,0],induced_voltages[:,5],label='L/$R_{20kHz}$=0.74')\n",
    "pl.plot(induced_voltages[:,0],induced_voltages[:,2],label='L/$R_{20kHz}$=0.75')\n",
    "pl.plot(induced_voltages[:,0],induced_voltages[:,3],label='L/$R_{20kHz}$=0.76')\n",
    "pl.grid()\n",
    "ax.legend(loc='upper center', bbox_to_anchor=(0.55, 1.05),\n",
    "          ncol=2, fancybox=True, shadow=False)\n",
    "pl.xlabel('distance in cm')\n",
    "pl.ylabel('log(induced Voltage)')\n",
    "pl.savefig('range_receiver_coils.pdf')\n",
    "pl.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.12"
  },
  "latex_envs": {
   "bibliofile": "biblio.bib",
   "cite_by": "apalike",
   "current_citInitial": 1,
   "eqLabelWithNumbers": true,
   "eqNumInitial": 0
  },
  "toc": {
   "toc_cell": false,
   "toc_number_sections": true,
   "toc_threshold": 6,
   "toc_window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

